On the Double: Two Luminous Flares from the Nearby Tidal Disruption Event ASASSN-22ci (AT2022dbl) and Connections to Repeating TDE Candidates

We present observations of ASASSN-22ci (AT2022dbl), a nearby tidal disruption event (TDE) discovered by the All-Sky Automated Survey for Supernovae (ASAS-SN) at a distance of d$_L \simeq 125$ Mpc. Roughly two years after the initial ASAS-SN discovery, a second flare was detected coincident with ASASSN-22ci. UV/optical photometry and optical spectroscopy indicate that both flares are likely powered by TDEs. The striking similarity in flare properties suggests that these flares result from subsequent disruptions of the same star. Each flare rises on a timescale of $\sim$30 days, has a temperature of $\approx$30,000 K, a peak bolometric luminosity of $L_{UV/Opt} = 10^{43.6 - 43.9} \textrm{ erg} \textrm{ s}^{-1}$, and exhibits a blue optical spectrum with broad H, He, and N lines. No X-ray emission is detected during either flare, but X-ray emission with an unabsorbed luminosity of $L_{X} = 3\times10^{41} \textrm{ erg} \textrm{ s}^{-1}$ and $kT = 0.042$ eV is observed between the flares. Pre-discovery survey observations rule out the existence of earlier flares within the past $\approx$6000 days, indicating that the discovery of ASASSN-22ci likely coincides with the first flare. If the observed flare separation of $720 \pm 4.7$ days is the orbital period, the next flare of ASASSN-22ci should occur near MJD 61075 (2026 February 04). Finally, we find that the existing sample of repeating TDE candidates is consistent with Hills capture of a star initially in a binary with a total mass between $\sim$$1 - 4$ M$_{\odot}$ and a separation of $\sim$$0.01 - 0.1$ AU.

==> anc/ASASSN-22ci_all_UV-optical_photometry.txt <==
### ASASSN-22ci UV/optical Photometry ###
## MJD       AB_mag   Mag_e   Filt.  Source
59637.2870   15.913   0.040   UVW2   Swift
59640.4800   16.014   0.040   UVW2   Swift
59642.4010   16.216   0.040   UVW2   Swift
59649.3020   16.338   0.041   UVW2   Swift
59650.2980   16.378   0.041   UVW2   Swift
59654.8220   16.652   0.041   UVW2   Swift
59660.5140   16.795   0.041   UVW2   Swift
59662.9780   16.856   0.041   UVW2   Swift
59664.8950   16.897   0.061   UVW2   Swift
59666.0390   16.979   0.041   UVW2   Swift
59670.3990   17.153   0.041   UVW2   Swift
59675.1130   17.452   0.052   UVW2   Swift
59683.4700   18.092   0.053   UVW2   Swift
59690.6240   18.178   0.054   UVW2   Swift
59693.0800   18.221   0.064   UVW2   Swift
59708.8840   18.535   0.066   UVW2   Swift
59718.0290   18.780   0.067   UVW2   Swift
59721.0820   18.825   0.090   UVW2   Swift
59726.4440   19.111   0.082   UVW2   Swift
59728.5710   19.065   0.093   UVW2   Swift
59731.6180   18.938   0.069   UVW2   Swift
59736.1970   19.158   0.082   UVW2   Swift
59741.0360   19.446   0.110   UVW2   Swift
59742.6930   19.337   0.181   UVW2   Swift
59746.0060   19.385   0.097   UVW2   Swift
59751.4530   19.217   0.095   UVW2   Swift
59756.2920   19.434   0.086   UVW2   Swift
59762.6610   19.595   0.101   UVW2   Swift
59766.4370   19.633   0.102   UVW2   Swift
59802.0480   20.158   0.144   UVW2   Swift
59807.1630   20.073   0.126   UVW2   Swift
59812.0640   20.045   0.126   UVW2   Swift
59834.4040   20.101   0.255   UVW2   Swift
59837.7050   20.759   0.335   UVW2   Swift
59839.1000   20.830   0.218   UVW2   Swift
59844.7400   20.351   0.244   UVW2   Swift
59849.1110   20.706   0.173   UVW2   Swift
59854.0160   20.381   0.185   UVW2   Swift
59859.1360   20.397   0.186   UVW2   Swift
59864.1620   20.428   0.172   UVW2   Swift
60009.7130   21.112   99.99   UVW2   Swift
60012.6830   21.182   0.319   UVW2   Swift
60235.2080   21.292   0.225   UVW2   Swift
60334.3010   17.546   0.042   UVW2   Swift
60335.0230   17.030   0.041   UVW2   Swift
60340.6270   17.020   0.041   UVW2   Swift
60343.5220   16.897   0.041   UVW2   Swift
60343.3900   17.163   0.041   UVW2   Swift
60346.5000   16.938   0.041   UVW2   Swift
60349.3220   16.907   0.041   UVW2   Swift
60352.4860   17.215   0.062   UVW2   Swift
60356.4450   16.989   0.041   UVW2   Swift
60358.6130   16.958   0.041   UVW2   Swift
60361.3210   16.968   0.041   UVW2   Swift
60368.1220   17.163   0.041   UVW2   Swift
60373.5210   17.328   0.041   UVW2   Swift
60376.1620   17.277   0.041   UVW2   Swift
60382.2860   17.546   0.052   UVW2   Swift
60416.7910   18.915   0.103   UVW2   Swift
60420.4750   19.205   0.189   UVW2   Swift
60422.2580   18.470   0.055   UVW2   Swift
60425.3620   18.724   0.067   UVW2   Swift
60430.4230   18.668   0.044   UVW2   Swift
60435.3560   18.950   0.057   UVW2   Swift
60440.3520   18.904   0.057   UVW2   Swift
60450.0220   19.100   0.058   UVW2   Swift
59637.2890   16.084   0.040   UVM2   Swift
59640.4820   16.175   0.040   UVM2   Swift
59642.4030   16.317   0.041   UVM2   Swift
59649.3050   16.469   0.041   UVM2   Swift
59650.3000   16.510   0.051   UVM2   Swift
59654.8240   16.795   0.041   UVM2   Swift
59660.5160   16.887   0.041   UVM2   Swift
59662.9840   16.908   0.041   UVM2   Swift
59664.8970   17.072   0.062   UVM2   Swift
59666.0410   17.072   0.041   UVM2   Swift
59670.4050   17.237   0.041   UVM2   Swift
59675.1160   17.506   0.052   UVM2   Swift
59683.4770   18.076   0.064   UVM2   Swift
59690.6270   18.237   0.076   UVM2   Swift
59693.0850   18.345   0.098   UVM2   Swift
59708.8910   18.711   0.090   UVM2   Swift
59718.0330   18.997   0.105   UVM2   Swift
59721.0880   18.756   0.170   UVM2   Swift
59726.4480   19.008   0.070   UVM2   Swift
59728.5800   19.066   99.99   UVM2   Swift
59731.6240   19.197   0.084   UVM2   Swift
59736.2020   19.281   0.085   UVM2   Swift
59741.0390   19.281   0.109   UVM2   Swift
59742.6950   19.102   0.189   UVM2   Swift
59746.0100   19.542   0.102   UVM2   Swift
59751.4550   19.454   0.112   UVM2   Swift
59756.2960   19.671   0.104   UVM2   Swift
59762.6650   19.857   0.123   UVM2   Swift
59766.4430   19.723   0.106   UVM2   Swift
59802.0370   20.259   0.198   UVM2   Swift
59807.1600   20.383   0.206   UVM2   Swift
59812.0530   20.274   0.168   UVM2   Swift
59834.4000   20.497   0.248   UVM2   Swift
59837.6990   20.352   0.330   UVM2   Swift
59839.0900   20.850   0.285   UVM2   Swift
59844.7340   20.598   0.206   UVM2   Swift
59849.1000   20.431   0.177   UVM2   Swift
59854.0100   20.464   0.228   UVM2   Swift
59859.1280   20.650   0.262   UVM2   Swift
59864.1560   21.141   99.99   UVM2   Swift
60012.6900   21.062   99.99   UVM2   Swift
60235.2100   21.542   99.99   UVM2   Swift
60334.3050   17.506   0.073   UVM2   Swift
60335.0280   17.309   0.052   UVM2   Swift
60336.8180   17.381   0.083   UVM2   Swift
60340.6330   17.206   0.052   UVM2   Swift
60343.5280   17.144   0.051   UVM2   Swift
60343.3960   17.216   0.062   UVM2   Swift
60346.5020   17.164   0.041   UVM2   Swift
60349.3270   17.247   0.052   UVM2   Swift
60352.4890   17.268   0.083   UVM2   Swift
60356.4520   17.103   0.051   UVM2   Swift
60358.6170   17.092   0.051   UVM2   Swift
60361.3230   17.206   0.062   UVM2   Swift
60368.1250   17.402   0.052   UVM2   Swift
60373.5290   17.527   0.063   UVM2   Swift
60376.1670   17.506   0.094   UVM2   Swift
60382.3450   17.810   0.095   UVM2   Swift
60416.7860   18.767   0.125   UVM2   Swift
60420.4730   18.643   0.179   UVM2   Swift
60422.2500   18.632   0.067   UVM2   Swift
60425.3560   18.778   0.068   UVM2   Swift
60430.4170   19.055   0.070   UVM2   Swift
60435.3530   18.973   0.081   UVM2   Swift
60440.3460   18.997   0.105   UVM2   Swift
60450.0130   19.173   0.107   UVM2   Swift
59637.2850   16.318   0.042   UVW1   Swift
59640.4780   16.359   0.042   UVW1   Swift
59642.3990   16.474   0.042   UVW1   Swift
59649.2990   16.673   0.042   UVW1   Swift
59650.2960   16.684   0.053   UVW1   Swift
59654.8200   16.885   0.053   UVW1   Swift
59660.5120   17.131   0.043   UVW1   Swift
59662.9730   17.229   0.054   UVW1   Swift
59664.8930   17.196   0.076   UVW1   Swift
59666.0370   17.251   0.055   UVW1   Swift
59670.3950   17.449   0.055   UVW1   Swift
59675.1110   17.764   0.069   UVW1   Swift
59683.4640   18.140   0.072   UVW1   Swift
59690.6220   18.286   0.086   UVW1   Swift
59693.0760   18.311   0.112   UVW1   Swift
59708.8790   18.644   0.093   UVW1   Swift
59718.0260   18.904   0.113   UVW1   Swift
59721.0780   19.093   0.135   UVW1   Swift
59726.4410   19.019   0.132   UVW1   Swift
59728.5660   19.063   0.133   UVW1   Swift
59731.6120   19.231   0.141   UVW1   Swift
59736.1930   19.326   0.145   UVW1   Swift
59741.0330   19.527   0.174   UVW1   Swift
59742.6920   19.184   0.277   UVW1   Swift
59746.0030   19.964   0.337   UVW1   Swift
59751.4510   19.424   0.167   UVW1   Swift
59756.2880   19.633   0.163   UVW1   Swift
59762.6580   19.562   0.159   UVW1   Swift
59766.4320   19.562   0.176   UVW1   Swift
59802.0420   20.641   99.99   UVW1   Swift
59807.1610   20.007   0.215   UVW1   Swift
59812.0580   20.007   0.215   UVW1   Swift
59834.4020   20.570   99.99   UVW1   Swift
59837.7020   20.142   99.99   UVW1   Swift
59839.0950   20.551   0.347   UVW1   Swift
59844.7370   20.580   0.354   UVW1   Swift
59849.1050   20.770   99.99   UVW1   Swift
59854.0130   20.477   99.99   UVW1   Swift
59859.1320   20.470   99.99   UVW1   Swift
59864.1590   20.622   99.99   UVW1   Swift
60009.7120   20.597   99.99   UVW1   Swift
60012.6770   20.612   99.99   UVW1   Swift
60235.4100   20.807   99.99   UVW1   Swift
60334.2970   17.549   0.067   UVW1   Swift
60335.0180   17.493   0.056   UVW1   Swift
60336.8120   17.394   0.066   UVW1   Swift
60340.6230   17.295   0.055   UVW1   Swift
60343.5170   17.251   0.055   UVW1   Swift
60343.3840   17.229   0.054   UVW1   Swift
60346.4980   17.207   0.054   UVW1   Swift
60349.3190   17.327   0.055   UVW1   Swift
60352.4840   17.460   0.089   UVW1   Swift
60356.4390   17.973   0.071   UVW1   Swift
60358.6100   17.571   0.067   UVW1   Swift
60361.3180   17.338   0.066   UVW1   Swift
60368.1190   17.516   0.056   UVW1   Swift
60373.3970   17.583   0.056   UVW1   Swift
60376.1570   17.538   0.056   UVW1   Swift
60382.2830   17.810   0.081   UVW1   Swift
60416.7890   18.738   0.136   UVW1   Swift
60420.4740   18.793   0.206   UVW1   Swift
60422.2540   18.711   0.081   UVW1   Swift
60425.3590   18.834   0.083   UVW1   Swift
60430.4200   19.670   0.129   UVW1   Swift
60435.3550   18.890   0.085   UVW1   Swift
60440.3490   18.947   0.100   UVW1   Swift
60450.0170   19.063   0.104   UVW1   Swift
59637.2860   16.539   0.049   U   Swift
59640.4790   16.589   0.050   U   Swift
59642.4000   16.663   0.050   U   Swift
59649.3010   16.921   0.053   U   Swift
59650.2970   16.908   0.066   U   Swift
59654.8210   17.083   0.069   U   Swift
59660.5130   17.194   0.057   U   Swift
59662.9760   17.369   0.074   U   Swift
59664.8940   17.521   0.141   U   Swift
59666.0380   17.383   0.075   U   Swift
59670.3970   17.490   0.077   U   Swift
59675.1120   18.016   0.132   U   Swift
59683.4670   18.192   0.102   U   Swift
59690.6230   18.624   0.153   U   Swift
59693.0780   18.756   0.220   U   Swift
59708.8810   18.729   0.163   U   Swift
59718.0270   19.475   0.264   U   Swift
59721.0800   18.930   0.245   U   Swift
59726.4430   19.271   0.305   U   Swift
59728.5680   19.058   0.232   U   Swift
59731.6150   19.196   0.290   U   Swift
59736.1950   18.961   0.218   U   Swift
59741.0340   19.474   99.99   U   Swift
59742.6930   18.592   99.99   U   Swift
59746.0050   19.370   99.99   U   Swift
59751.4520   19.091   0.271   U   Swift
59756.2900   19.700   99.99   U   Swift
59762.6600   19.125   0.242   U   Swift
59766.4350   19.562   99.99   U   Swift
59802.0460   19.604   99.99   U   Swift
59807.1630   19.795   99.99   U   Swift
59812.0620   19.566   0.282   U   Swift
59834.4040   19.033   99.99   U   Swift
59837.7040   19.230   99.99   U   Swift
59839.0980   19.785   99.99   U   Swift
59844.7390   19.712   99.99   U   Swift
59849.1090   19.800   99.99   U   Swift
59854.0150   19.404   99.99   U   Swift
59859.1350   19.598   99.99   U   Swift
59864.1610   19.634   99.99   U   Swift
60009.7130   19.792   99.99   U   Swift
60012.6800   19.820   99.99   U   Swift
60334.2990   18.016   0.075   U   Swift
60335.0210   17.782   0.069   U   Swift
60336.8140   17.649   0.082   U   Swift
60340.6250   17.429   0.061   U   Swift
60343.5200   17.369   0.074   U   Swift
60343.3870   17.537   0.079   U   Swift
60346.4990   17.354   0.059   U   Swift
60349.3200   17.505   0.062   U   Swift
60352.4850   17.369   0.104   U   Swift
60356.4420   17.765   0.068   U   Swift
60358.6120   17.459   0.061   U   Swift
60361.3190   17.649   0.082   U   Swift
60364.8210   17.698   0.100   U   Swift
60368.1200   17.681   0.066   U   Swift
60373.4000   17.765   0.068   U   Swift
60376.1590   17.665   0.066   U   Swift
60382.2840   18.054   0.115   U   Swift
60416.7900   19.318   99.99   U   Swift
60420.4750   18.953   99.99   U   Swift
60422.2570   18.624   0.102   U   Swift
60425.3610   18.841   0.116   U   Swift
60430.4220   18.702   0.107   U   Swift
60435.3560   18.961   0.125   U   Swift
60440.3510   19.025   0.130   U   Swift
60450.0200   19.125   0.173   U   Swift
59637.2870   16.617   0.073   B   Swift
59640.4800   16.806   0.079   B   Swift
59642.4000   16.728   0.076   B   Swift
59649.3010   16.927   0.083   B   Swift
59650.2970   16.906   0.103   B   Swift
59654.8220   16.969   0.106   B   Swift
59660.5130   17.194   0.095   B   Swift
59662.9770   17.396   0.133   B   Swift
59664.8940   17.369   0.210   B   Swift
59666.0390   17.422   0.135   B   Swift
59670.3980   17.450   0.110   B   Swift
59675.1120   17.564   0.177   B   Swift
59683.4680   17.964   0.153   B   Swift
59690.6240   17.784   0.135   B   Swift
59693.0790   17.624   0.153   B   Swift
59708.8830   18.125   0.171   B   Swift
59718.0280   18.169   0.176   B   Swift
59721.0810   18.575   0.357   B   Swift
59726.4440   18.408   0.314   B   Swift
59728.5700   18.357   0.252   B   Swift
59731.6170   18.357   0.252   B   Swift
59736.1960   18.900   99.99   B   Swift
59741.0350   18.462   0.327   B   Swift
59742.6930   17.783   99.99   B   Swift
59746.0060   18.517   0.341   B   Swift
59751.4530   18.462   0.327   B   Swift
59756.2910   18.700   0.327   B   Swift
59762.6610   18.462   0.273   B   Swift
59766.4360   18.408   0.314   B   Swift
60009.7130   18.700   0.327   B   Swift
60012.6810   18.940   99.99   B   Swift
60334.3000   17.686   0.127   B   Swift
60335.0220   17.534   0.116   B   Swift
60336.8140   17.593   0.150   B   Swift
60340.6260   17.534   0.116   B   Swift
60343.5210   17.369   0.105   B   Swift
60343.3880   17.506   0.114   B   Swift
60346.4990   17.267   0.099   B   Swift
60349.3210   17.686   0.127   B   Swift
60352.4860   17.396   0.187   B   Swift
60356.4430   17.564   0.118   B   Swift
60358.6130   17.317   0.102   B   Swift
60361.3200   17.624   0.153   B   Swift
60364.8220   17.751   0.199   B   Swift
60368.1210   17.624   0.122   B   Swift
60373.4010   17.718   0.130   B   Swift
60376.1600   17.343   0.104   B   Swift
60382.2850   18.330   99.99   B   Swift
59524.8485   21.891   99.99   g   ZTF
59532.5160   21.451   99.99   g   ZTF
59538.4845   18.815   99.99   g   ASAS-SN
59550.4722   21.451   99.99   g   ZTF
59588.8488   20.258   99.99   g   ASAS-SN
59610.0907   20.144   99.99   g   ASAS-SN
59620.8062   18.418   0.096   g   ASAS-SN
59623.3289   18.068   0.032   g   ZTF
59625.2231   18.112   0.067   g   ZTF
59628.2006   17.591   0.038   g   ZTF
59628.4879   18.063   99.99   g   ASAS-SN
59629.3523   17.422   0.136   g   ASAS-SN
59630.4153   17.150   0.014   g   ZTF
59631.4368   17.163   0.086   g   ASAS-SN
59632.6303   17.030   0.047   g   ASAS-SN
59636.3625   16.964   0.041   g   ASAS-SN
59637.3684   16.955   0.012   g   ZTF
59637.3695   17.076   0.037   g   ASAS-SN
59638.9847   16.947   0.004   g   ZTF
59639.4317   17.049   0.029   g   ASAS-SN
59640.8756   16.923   0.006   g   ZTF
59641.6159   17.070   0.047   g   ASAS-SN
59643.4425   17.185   0.057   g   ASAS-SN
59645.4781   17.192   0.043   g   ASAS-SN
59648.4213   17.387   0.037   g   ASAS-SN
59650.1690   17.261   0.104   g   ASAS-SN
59652.3103   17.622   0.171   g   ASAS-SN
59653.3044   17.192   0.141   g   ASAS-SN
59658.3546   18.011   0.259   g   ASAS-SN
59659.4278   18.254   99.99   g   ASAS-SN
59662.5131   17.626   0.096   g   ASAS-SN
59664.5127   17.966   0.093   g   ASAS-SN
59666.5229   19.859   99.99   g   ASAS-SN
59670.4396   18.006   0.051   g   ASAS-SN
59671.7903   18.031   0.005   g   ZTF
59672.3555   18.242   0.145   g   ASAS-SN
59673.3569   18.163   0.018   g   ZTF
59674.3889   18.433   0.105   g   ASAS-SN
59674.8153   18.157   0.012   g   ZTF
59675.2928   18.433   0.187   g   ASAS-SN
59676.4425   18.157   0.151   g   ASAS-SN
59676.7594   18.333   0.014   g   ZTF
59678.1938   18.375   0.185   g   ASAS-SN
59678.4274   18.313   0.013   g   ZTF
59679.2802   18.433   0.030   g   ZTF
59679.3059   17.829   0.168   g   ASAS-SN
59680.3745   17.612   0.130   g   ASAS-SN
59682.2166   18.464   0.054   g   ZTF
59684.2836   18.773   0.092   g   ZTF
59689.2839   18.784   0.072   g   ZTF
59689.5700   18.694   99.99   g   ASAS-SN
59693.2345   18.859   0.044   g   ZTF
59695.2815   19.135   0.215   g   ZTF
59697.2648   18.951   0.036   g   ZTF
59698.4168   19.832   0.299   g   ASAS-SN
59699.2449   19.001   0.038   g   ZTF
59701.3267   19.052   0.040   g   ZTF
59703.9805   20.008   0.352   g   ASAS-SN
59711.2233   19.447   0.133   g   ZTF
59713.3243   19.753   0.202   g   ZTF
59715.2239   19.288   0.066   g   ZTF
59722.3006   19.410   0.092   g   ZTF
59724.3264   19.704   0.097   g   ZTF
59726.2456   19.589   0.065   g   ZTF
59730.2057   19.373   0.053   g   ZTF
59732.1868   19.680   0.071   g   ZTF
59733.8410   19.634   99.99   g   ASAS-SN
59734.2003   19.753   0.076   g   ZTF
59736.2584   19.704   0.121   g   ZTF
59738.2032   20.219   0.194   g   ZTF
59740.2372   20.640   0.343   g   ZTF
59742.3259   19.946   99.99   g   ZTF
59747.2842   19.887   0.172   g   ZTF
59749.2382   19.887   0.114   g   ZTF
59751.1976   20.040   0.099   g   ZTF
59755.2669   19.946   0.121   g   ZTF
59768.2228   19.753   0.152   g   ZTF
59784.3391   20.040   99.99   g   ASAS-SN
59801.2409   18.837   0.293   g   ASAS-SN
59885.7683   21.451   99.99   g   ZTF
59908.0603   21.451   99.99   g   ZTF
59917.3564   19.240   99.99   g   ASAS-SN
59928.3560   21.139   99.99   g   ZTF
59936.3605   21.891   99.99   g   ZTF
59957.3627   20.897   99.99   g   ZTF
59970.7478   21.891   99.99   g   ZTF
59982.8628   20.897   99.99   g   ZTF
59986.3678   19.704   99.99   g   ASAS-SN
59994.1723   20.897   99.99   g   ZTF
60024.2031   21.891   99.99   g   ZTF
60032.1547   20.897   99.99   g   ZTF
60047.0127   20.531   99.99   g   ASAS-SN
60047.3097   21.891   99.99   g   ZTF
60055.3934   21.891   99.99   g   ZTF
60063.4649   21.233   0.296   g   ZTF
60073.4942   19.779   99.99   g   ASAS-SN
60081.7796   22.644   99.99   g   ZTF
60089.0960   21.891   99.99   g   ZTF
60103.8369   21.891   99.99   g   ZTF
60112.3364   21.891   99.99   g   ZTF
60119.0616   20.386   99.99   g   ASAS-SN
60128.8733   21.139   99.99   g   ZTF
60146.9584   20.144   99.99   g   ASAS-SN
60162.1987   20.699   99.99   g   ZTF
60177.1058   17.560   99.99   g   ASAS-SN
60251.3752   20.699   99.99   g   ZTF
60269.4758   19.410   0.276   g   ASAS-SN
60290.4257   21.891   99.99   g   ZTF
60299.5942   20.144   99.99   g   ASAS-SN
60311.4246   19.026   99.99   g   ZTF
60315.4367   20.640   0.172   g   ZTF
60323.4430   19.107   0.070   g   ZTF
60325.5134   18.837   0.033   g   ZTF
60335.4788   17.677   99.99   g   ASAS-SN
60336.4859   17.365   0.233   g   ASAS-SN
60341.4690   18.354   99.99   g   ASAS-SN
60342.4846   18.254   0.273   g   ASAS-SN
60344.4677   17.909   0.171   g   ASAS-SN
60345.3008   17.201   0.065   g   ASAS-SN
60348.4237   18.286   0.138   g   ASAS-SN
60352.4881   17.779   0.016   g   ZTF
60353.4188   18.280   0.156   g   ASAS-SN
60355.4894   18.157   0.105   g   ASAS-SN
60358.3866   18.471   0.280   g   ASAS-SN
60359.3894   18.261   0.332   g   ASAS-SN
60360.3819   17.677   0.232   g   ASAS-SN
60361.3573   17.820   99.99   g   ASAS-SN
60362.5220   17.976   0.256   g   ASAS-SN
60363.3525   18.106   0.105   g   ZTF
60365.5008   18.217   99.99   g   ASAS-SN
60366.4495   17.405   0.177   g   ASAS-SN
60371.4501   18.639   99.99   g   ASAS-SN
60373.4685   17.703   0.203   g   ASAS-SN
60374.4120   18.267   0.026   g   ZTF
60374.4628   18.870   0.314   g   ASAS-SN
60377.4418   18.773   0.226   g   ASAS-SN
60379.4234   18.487   0.221   g   ASAS-SN
60380.3091   18.433   0.045   g   ZTF
60381.4169   19.240   99.99   g   ASAS-SN
60382.4100   18.068   0.123   g   ASAS-SN
60385.5471   18.382   0.129   g   ASAS-SN
60386.4697   18.805   0.211   g   ASAS-SN
60387.5078   18.594   0.200   g   ASAS-SN
60388.5463   18.892   0.240   g   ASAS-SN
60390.4228   18.704   0.067   g   ZTF
60392.4165   18.603   0.140   g   ZTF
60395.5036   18.016   99.99   g   ASAS-SN
60396.5103   18.057   0.339   g   ASAS-SN
60397.4676   18.951   0.266   g   ZTF
60397.5262   17.723   99.99   g   ASAS-SN
60398.5341   18.464   99.99   g   ASAS-SN
60399.5347   18.666   99.99   g   ASAS-SN
60403.3089   18.881   99.99   g   ASAS-SN
60404.3051   18.916   99.99   g   ASAS-SN
60405.3028   19.052   0.252   g   ASAS-SN
60407.3058   19.121   0.056   g   ZTF
60407.3114   18.666   0.204   g   ASAS-SN
60409.3543   18.815   0.277   g   ASAS-SN
60411.3286   18.988   0.237   g   ASAS-SN
60412.3356   19.338   0.362   g   ASAS-SN
60413.3265   19.391   0.326   g   ASAS-SN
60414.3494   18.805   0.211   g   ASAS-SN
60416.3066   19.149   0.087   g   ZTF
60416.3584   19.149   99.99   g   ASAS-SN
60418.2427   19.240   0.095   g   ZTF
60418.4383   19.149   99.99   g   ASAS-SN
60419.3287   18.193   0.354   g   ASAS-SN
60420.3046   19.255   0.112   g   ZTF
60422.3197   19.240   0.110   g   ZTF
60422.4219   17.956   99.99   g   ASAS-SN
60423.4477   17.531   99.99   g   ASAS-SN
60424.2993   19.486   0.217   g   ZTF
60429.3749   18.815   99.99   g   ASAS-SN
60430.3894   18.560   99.99   g   ASAS-SN
60432.2829   19.321   0.051   g   ZTF
60432.3796   19.013   0.243   g   ASAS-SN
60433.2794   19.135   0.300   g   ASAS-SN
60436.2971   18.916   99.99   g   ASAS-SN
60437.3335   19.066   99.99   g   ASAS-SN
60438.3623   18.988   0.325   g   ASAS-SN
60439.2766   19.391   99.99   g   ASAS-SN
60440.2836   19.611   0.067   g   ZTF
60440.2881   18.951   99.99   g   ASAS-SN
59528.6345   20.666   99.99   c   ATLAS
59588.5996   21.364   0.323   c   ATLAS
59617.4650   19.672   0.077   c   ATLAS
59635.5191   17.057   0.012   c   ATLAS
59639.4197   17.122   0.014   c   ATLAS
59643.5007   17.259   0.020   c   ATLAS
59647.5108   17.393   0.028   c   ATLAS
59671.3916   18.143   0.032   c   ATLAS
59675.4575   18.910   0.143   c   ATLAS
59679.3522   18.395   0.101   c   ATLAS
59695.3677   19.448   0.099   c   ATLAS
59699.3796   19.606   0.203   c   ATLAS
59723.3468   19.677   0.122   c   ATLAS
59727.3332   20.013   0.312   c   ATLAS
59731.3673   19.613   0.124   c   ATLAS
59751.2799   20.070   0.145   c   ATLAS
59755.3005   20.007   0.159   c   ATLAS
59787.2677   20.583   99.99   c   ATLAS
59909.5915   20.857   99.99   c   ATLAS
59999.4990   20.686   99.99   c   ATLAS
60051.7752   21.345   99.99   c   ATLAS
60058.4159   20.922   99.99   c   ATLAS
60077.4980   21.233   99.99   c   ATLAS
60109.7284   21.802   99.99   c   ATLAS
60115.6964   21.031   99.99   c   ATLAS
60138.2681   20.986   99.99   c   ATLAS
60146.2692   20.379   99.99   c   ATLAS
60258.6321   19.365   99.99   c   ATLAS
60294.1600   21.121   99.99   c   ATLAS
60347.5113   17.990   0.026   c   ATLAS
60351.5935   18.003   0.033   c   ATLAS
60355.4669   18.026   0.031   c   ATLAS
59637.2890   16.912   0.156   V   Swift
59640.4820   16.912   0.125   V   Swift
59642.4020   17.715   99.99   V   Swift
59649.3050   17.147   0.218   V   Swift
59650.2990   17.260   0.313   V   Swift
59654.8240   17.630   99.99   V   Swift
59660.5150   17.564   0.292   V   Swift
59662.9830   17.382   0.256   V   Swift
59664.8960   17.154   99.99   V   Swift
59666.0410   17.719   0.327   V   Swift
59670.4040   17.665   0.314   V   Swift
59675.1150   17.660   99.99   V   Swift
59683.4750   18.022   99.99   V   Swift
59690.6270   18.012   99.99   V   Swift
59693.0840   17.855   99.99   V   Swift
59708.8890   18.140   99.99   V   Swift
59718.0320   18.200   99.99   V   Swift
59721.0870   17.860   99.99   V   Swift
59726.4480   17.774   0.341   V   Swift
59728.5760   17.865   99.99   V   Swift
59731.6230   18.022   99.99   V   Swift
59736.2010   18.012   99.99   V   Swift
59741.0390   17.795   99.99   V   Swift
59742.6950   17.072   99.99   V   Swift
59746.0100   18.012   99.99   V   Swift
59751.4550   17.815   99.99   V   Swift
59756.2950   18.220   99.99   V   Swift
59762.6640   17.952   99.99   V   Swift
59766.4420   18.002   99.99   V   Swift
60009.7150   17.253   99.99   V   Swift
60012.6890   18.132   99.99   V   Swift
60332.2560   17.800   99.99   V   Swift
60334.3040   18.190   99.99   V   Swift
60335.0270   18.230   99.99   V   Swift
60336.8170   17.720   99.99   V   Swift
60340.6320   17.614   0.252   V   Swift
60343.5270   17.470   0.273   V   Swift
60343.3950   17.774   0.341   V   Swift
60346.5020   17.614   0.252   V   Swift
60349.3260   17.957   0.327   V   Swift
60352.4880   17.422   99.99   V   Swift
60356.4510   17.517   0.235   V   Swift
60358.6160   17.922   99.99   V   Swift
60361.3230   17.835   99.99   V   Swift
60364.8260   17.740   99.99   V   Swift
60368.1250   18.336   0.354   V   Swift
60373.5280   17.912   99.99   V   Swift
60376.1660   17.470   0.182   V   Swift
60382.2890   17.865   99.99   V   Swift
59531.0550   22.373   99.99   G   Gaia
59560.0444   22.390   99.99   G   Gaia
59598.2167   22.723   99.99   G   Gaia
59610.2585   19.947   0.044   G   Gaia
59655.9810   17.721   0.005   G   Gaia
59664.8416   17.918   0.005   G   Gaia
59707.1079   19.597   0.023   G   Gaia
59733.8825   19.233   0.025   G   Gaia
59764.5825   19.646   0.024   G   Gaia
59819.2811   21.066   0.035   G   Gaia
59828.0568   20.870   0.037   G   Gaia
59881.3554   22.320   99.99   G   Gaia
59910.3474   22.390   99.99   G   Gaia
59935.8029   22.731   99.99   G   Gaia
59976.5076   19.972   0.031   G   Gaia
59985.1468   20.921   0.072   G   Gaia
60030.9416   22.733   99.99   G   Gaia
60043.4460   22.687   99.99   G   Gaia
60083.4371   22.390   99.99   G   Gaia
60114.0223   22.004   0.188   G   Gaia
60141.7171   21.424   0.113   G   Gaia
60199.1992   23.069   99.99   G   Gaia
60212.8744   21.957   0.105   G   Gaia
60257.8305   22.310   99.99   G   Gaia
60289.3147   20.036   0.046   G   Gaia
60311.3122   22.330   99.99   G   Gaia
59531.9126   21.257   99.99   r   ZTF
59622.9831   18.754   0.035   r   ZTF
59625.2876   18.560   0.059   r   ZTF
59628.4230   17.936   0.033   r   ZTF
59637.3242   17.374   0.013   r   ZTF
59638.9264   17.389   0.006   r   ZTF
59640.8924   17.422   0.005   r   ZTF
59671.3605   18.506   0.023   r   ZTF
59673.2971   18.535   0.026   r   ZTF
59674.4568   18.564   0.026   r   ZTF
59676.6344   18.695   0.025   r   ZTF
59677.3707   18.748   0.037   r   ZTF
59679.2334   18.827   0.030   r   ZTF
59680.2404   18.788   0.052   r   ZTF
59682.3242   19.030   0.052   r   ZTF
59684.9420   19.213   0.062   r   ZTF
59687.3444   19.124   0.081   r   ZTF
59689.2628   19.330   0.090   r   ZTF
59693.2809   19.504   0.082   r   ZTF
59697.3250   19.168   0.048   r   ZTF
59707.4386   19.717   0.063   r   ZTF
59709.2298   19.707   0.058   r   ZTF
59711.2799   19.609   0.157   r   ZTF
59713.2611   19.420   0.114   r   ZTF
59718.1947   20.140   0.112   r   ZTF
59719.3853   19.777   0.200   r   ZTF
59738.2372   20.820   0.284   r   ZTF
59740.1974   19.815   0.117   r   ZTF
59750.2074   21.193   0.275   r   ZTF
59804.9512   21.855   99.99   r   ZTF
59901.0414   21.169   99.99   r   ZTF
59910.7668   21.323   99.99   r   ZTF
59923.4449   20.674   99.99   r   ZTF
59933.5127   19.790   99.99   r   ZTF
59963.6747   21.188   99.99   r   ZTF
59970.7061   21.560   99.99   r   ZTF
59990.1816   21.297   99.99   r   ZTF
59996.3739   18.988   99.99   r   ZTF
60016.3431   16.673   99.99   r   ZTF
60101.3408   20.404   99.99   r   ZTF
60256.5248   20.417   99.99   r   ZTF
60338.3520   19.129   0.335   r   ZTF
60341.3650   18.322   0.052   r   ZTF
60363.2797   18.498   0.259   r   ZTF
59531.7430   20.643   99.99   o   ATLAS
59543.2378   20.636   99.99   o   ATLAS
59550.6215   20.887   99.99   o   ATLAS
59567.2470   21.022   99.99   o   ATLAS
59592.1370   21.334   99.99   o   ATLAS
59606.5397   21.611   99.99   o   ATLAS
59617.3676   19.712   0.092   o   ATLAS
59621.4895   18.739   0.080   o   ATLAS
59623.4743   19.033   0.089   o   ATLAS
59624.7522   18.631   0.088   o   ATLAS
59626.1728   18.516   0.082   o   ATLAS
59627.5317   18.271   0.059   o   ATLAS
59629.4730   17.936   0.070   o   ATLAS
59631.5071   17.518   0.024   o   ATLAS
59633.5598   17.471   0.021   o   ATLAS
59637.4726   17.449   0.021   o   ATLAS
59641.5136   17.514   0.020   o   ATLAS
59645.4405   17.587   0.056   o   ATLAS
59649.4852   17.747   0.028   o   ATLAS
59653.4716   17.916   0.029   o   ATLAS
59655.4016   18.125   0.088   o   ATLAS
59657.4403   18.022   0.033   o   ATLAS
59659.4949   18.103   0.049   o   ATLAS
59665.4606   18.335   0.039   o   ATLAS
59677.4465   18.647   0.067   o   ATLAS
59681.4291   18.961   0.119   o   ATLAS
59683.4200   17.981   99.99   o   ATLAS
59687.3589   19.659   0.231   o   ATLAS
59689.4296   20.138   99.99   o   ATLAS
59693.3362   19.940   0.309   o   ATLAS
59697.4545   19.813   0.255   o   ATLAS
59709.3493   19.970   0.272   o   ATLAS
59711.3424   19.645   99.99   o   ATLAS
59713.3810   19.823   99.99   o   ATLAS
59715.3813   20.041   99.99   o   ATLAS
59717.3262   19.972   99.99   o   ATLAS
59719.3130   19.231   0.245   o   ATLAS
59721.3498   20.032   0.196   o   ATLAS
59725.3251   20.492   0.280   o   ATLAS
59729.3323   19.955   0.246   o   ATLAS
59733.3056   20.472   0.318   o   ATLAS
59735.3031   19.876   0.190   o   ATLAS
59737.3182   20.409   99.99   o   ATLAS
59739.3276   20.383   99.99   o   ATLAS
59749.6208   21.246   99.99   o   ATLAS
59757.2677   20.439   99.99   o   ATLAS
59771.1802   19.583   99.99   o   ATLAS
59808.0595   19.831   99.99   o   ATLAS
59889.9098   20.352   99.99   o   ATLAS
59899.7581   20.609   99.99   o   ATLAS
59927.5984   20.357   99.99   o   ATLAS
59964.2434   21.411   99.99   o   ATLAS
60020.0855   20.796   99.99   o   ATLAS
60029.4261   21.061   99.99   o   ATLAS
60044.4404   20.521   99.99   o   ATLAS
60064.7407   20.966   99.99   o   ATLAS
60071.9051   20.529   99.99   o   ATLAS
60086.7423   21.728   99.99   o   ATLAS
60100.6080   21.125   99.99   o   ATLAS
60120.1503   21.159   99.99   o   ATLAS
60132.0095   20.523   99.99   o   ATLAS
60152.4829   20.468   99.99   o   ATLAS
60254.6170   20.612   99.99   o   ATLAS
60272.7521   20.668   99.99   o   ATLAS
60285.0005   21.377   99.99   o   ATLAS
60295.5571   21.063   99.99   o   ATLAS
60309.8949   21.004   99.99   o   ATLAS
60311.5607   20.316   99.99   o   ATLAS
60313.6363   20.012   99.99   o   ATLAS
60315.5289   20.690   99.99   o   ATLAS
60317.6167   20.237   0.159   o   ATLAS
60325.5452   19.709   0.145   o   ATLAS
60327.6007   19.813   0.160   o   ATLAS
60329.5199   19.067   0.077   o   ATLAS
60331.4820   19.556   0.219   o   ATLAS
60333.6225   18.829   0.099   o   ATLAS
60335.5247   18.741   0.085   o   ATLAS
60341.5208   18.339   0.043   o   ATLAS
60343.5476   18.497   0.058   o   ATLAS
60359.4829   18.323   0.059   o   ATLAS
60363.4960   18.320   0.079   o   ATLAS
60367.6488   18.579   0.111   o   ATLAS
60369.4696   18.545   0.068   o   ATLAS
60371.4714   18.538   0.061   o   ATLAS
60375.5399   18.985   0.090   o   ATLAS
60385.4603   19.045   0.060   o   ATLAS
60387.5348   19.599   0.148   o   ATLAS
60389.7162   19.373   0.135   o   ATLAS
60391.4622   20.027   99.99   o   ATLAS
60392.4785   19.195   0.215   o   ATLAS
60395.5186   19.475   0.213   o   ATLAS
60397.4870   19.934   0.238   o   ATLAS
60399.4829   19.046   0.094   o   ATLAS
60401.4265   19.791   0.122   o   ATLAS
60406.4576   19.824   0.090   o   ATLAS
60408.4005   19.689   99.99   o   ATLAS
60409.5013   19.395   0.049   o   ATLAS
60411.3573   19.439   99.99   o   ATLAS
60414.4587   19.567   0.176   o   ATLAS
60417.4213   19.651   99.99   o   ATLAS
60419.3368   19.635   0.178   o   ATLAS
60421.4055   19.962   99.99   o   ATLAS
60423.4798   19.673   99.99   o   ATLAS
60427.3964   19.807   0.230   o   ATLAS
60431.3740   19.793   0.147   o   ATLAS
60439.3578   20.700   99.99   o   ATLAS
59531.5194   20.991   99.99   i   ZTF
59624.4488   18.798   0.061   i   ZTF
59627.4026   18.553   0.117   i   ZTF
59636.3884   17.703   0.025   i   ZTF
59639.3679   17.598   0.028   i   ZTF
59677.2673   19.144   0.089   i   ZTF
59682.2465   19.329   0.132   i   ZTF
59687.3288   19.958   0.218   i   ZTF
59690.3808   19.355   0.107   i   ZTF
59694.2208   20.256   0.228   i   ZTF
59729.9383   20.567   0.285   i   ZTF
59740.2841   20.008   99.99   i   ZTF
59609.9483   20.852   99.99   TESS   TESS
59610.0384   20.867   99.99   TESS   TESS
59610.1286   20.868   99.99   TESS   TESS
59610.2154   20.814   99.99   TESS   TESS
59610.3024   20.870   99.99   TESS   TESS
59610.3928   20.905   99.99   TESS   TESS
59610.4794   20.889   99.99   TESS   TESS
59610.5662   20.936   99.99   TESS   TESS
59610.6565   20.952   99.99   TESS   TESS
59610.7433   20.917   99.99   TESS   TESS
59610.8301   20.969   99.99   TESS   TESS
59610.9170   20.945   99.99   TESS   TESS
59611.0037   20.653   0.263   TESS   TESS
59611.0939   21.005   99.99   TESS   TESS
59611.1807   20.956   99.99   TESS   TESS
59611.2676   20.997   99.99   TESS   TESS
59611.3579   21.009   99.99   TESS   TESS
59611.4447   20.980   99.99   TESS   TESS
59611.5314   21.029   99.99   TESS   TESS
59611.6217   21.030   99.99   TESS   TESS
59611.7085   20.992   99.99   TESS   TESS
59611.7953   21.040   99.99   TESS   TESS
59611.8822   21.000   99.99   TESS   TESS
59611.9690   21.048   99.99   TESS   TESS
59612.0592   21.049   99.99   TESS   TESS
59612.1460   21.006   99.99   TESS   TESS
59612.2328   21.049   99.99   TESS   TESS
59612.3232   21.053   99.99   TESS   TESS
59612.4100   21.014   99.99   TESS   TESS
59612.4967   21.063   99.99   TESS   TESS
59612.5870   21.063   99.99   TESS   TESS
59612.6739   21.021   99.99   TESS   TESS
59612.7607   21.069   99.99   TESS   TESS
59612.8474   21.026   99.99   TESS   TESS
59612.9343   21.071   99.99   TESS   TESS
59613.0245   20.688   0.254   TESS   TESS
59613.1114   21.012   0.356   TESS   TESS
59613.1981   21.077   99.99   TESS   TESS
59613.2884   21.077   99.99   TESS   TESS
59613.3753   21.036   99.99   TESS   TESS
59613.4621   21.082   99.99   TESS   TESS
59613.5523   21.083   99.99   TESS   TESS
59613.6391   21.039   99.99   TESS   TESS
59613.7259   21.081   99.99   TESS   TESS
59613.8127   21.040   99.99   TESS   TESS
59613.8996   21.081   99.99   TESS   TESS
59613.9898   21.082   99.99   TESS   TESS
59614.0767   21.039   99.99   TESS   TESS
59614.1634   21.073   0.360   TESS   TESS
59614.2538   21.080   99.99   TESS   TESS
59614.3406   21.027   99.99   TESS   TESS
59614.4273   21.086   99.99   TESS   TESS
59614.5177   21.086   99.99   TESS   TESS
59614.6044   21.044   99.99   TESS   TESS
59614.6912   21.087   99.99   TESS   TESS
59614.7781   21.044   99.99   TESS   TESS
59614.8649   20.264   0.170   TESS   TESS
59614.9551   21.089   99.99   TESS   TESS
59615.0419   21.046   99.99   TESS   TESS
59615.1288   21.089   99.99   TESS   TESS
59615.2190   20.848   0.290   TESS   TESS
59615.3058   20.889   0.314   TESS   TESS
59615.3927   21.090   99.99   TESS   TESS
59615.4829   21.090   99.99   TESS   TESS
59615.5697   21.047   99.99   TESS   TESS
59615.6565   21.090   99.99   TESS   TESS
59615.7433   21.047   99.99   TESS   TESS
59615.8301   21.090   99.99   TESS   TESS
59615.9181   21.047   99.99   TESS   TESS
59616.0072   21.047   99.99   TESS   TESS
59616.0940   21.090   99.99   TESS   TESS
59616.1843   20.279   0.172   TESS   TESS
59616.2711   21.047   99.99   TESS   TESS
59616.3579   21.090   99.99   TESS   TESS
59616.4447   20.126   0.155   TESS   TESS
59616.5315   21.090   99.99   TESS   TESS
59616.6218   21.090   99.99   TESS   TESS
59616.7086   20.656   0.253   TESS   TESS
59616.7954   20.877   0.298   TESS   TESS
59616.8857   20.827   0.284   TESS   TESS
59616.9725   21.047   99.99   TESS   TESS
59617.0593   21.091   99.99   TESS   TESS
59617.1461   21.047   99.99   TESS   TESS
59617.2330   20.355   0.184   TESS   TESS
59617.3232   21.090   99.99   TESS   TESS
59617.4100   21.047   99.99   TESS   TESS
59617.4969   20.921   0.310   TESS   TESS
59617.5871   20.007   0.134   TESS   TESS
59617.6739   21.048   99.99   TESS   TESS
59617.7607   21.091   99.99   TESS   TESS
59617.8510   20.338   0.181   TESS   TESS
59617.9378   20.387   0.197   TESS   TESS
59618.0246   20.764   0.268   TESS   TESS
59618.1114   21.047   99.99   TESS   TESS
59618.1982   20.671   0.246   TESS   TESS
59618.2885   21.090   99.99   TESS   TESS
59618.3753   21.047   99.99   TESS   TESS
59618.4621   20.881   0.299   TESS   TESS
59618.5524   19.746   0.105   TESS   TESS
59618.6392   20.677   0.258   TESS   TESS
59618.7260   20.724   0.259   TESS   TESS
59618.8128   20.402   0.200   TESS   TESS
59618.8996   20.176   0.156   TESS   TESS
59618.9899   20.333   0.181   TESS   TESS
59619.0767   21.045   99.99   TESS   TESS
59619.1635   20.960   0.322   TESS   TESS
59619.2504   20.114   0.154   TESS   TESS
59619.3371   21.035   0.345   TESS   TESS
59619.4274   21.087   99.99   TESS   TESS
59619.5142   20.659   0.255   TESS   TESS
59619.6011   21.087   99.99   TESS   TESS
59619.6913   21.084   99.99   TESS   TESS
59619.7781   20.286   0.181   TESS   TESS
59619.8649   20.490   0.210   TESS   TESS
59619.9517   20.747   0.277   TESS   TESS
59620.0385   20.203   0.161   TESS   TESS
59620.1288   21.083   99.99   TESS   TESS
59620.2156   20.199   0.167   TESS   TESS
59620.3025   20.631   0.240   TESS   TESS
59620.3927   20.276   0.173   TESS   TESS
59620.4795   20.095   0.152   TESS   TESS
59620.5663   20.043   0.140   TESS   TESS
59620.6531   20.258   0.178   TESS   TESS
59620.7399   20.251   0.169   TESS   TESS
59620.8302   20.092   0.146   TESS   TESS
59620.9170   20.061   0.148   TESS   TESS
59621.0038   20.277   0.173   TESS   TESS
59621.0872   20.141   0.166   TESS   TESS
59625.6780   19.417   0.094   TESS   TESS
59625.7678   19.311   0.083   TESS   TESS
59625.8582   19.368   0.086   TESS   TESS
59625.9449   19.055   0.065   TESS   TESS
59626.0317   19.032   0.061   TESS   TESS
59626.1220   19.016   0.060   TESS   TESS
59626.2088   18.854   0.054   TESS   TESS
59626.2955   19.012   0.060   TESS   TESS
59626.3859   19.212   0.072   TESS   TESS
59626.4727   18.782   0.050   TESS   TESS
59626.5595   18.811   0.049   TESS   TESS
59626.6463   18.735   0.047   TESS   TESS
59626.7330   18.886   0.052   TESS   TESS
59626.8234   18.746   0.045   TESS   TESS
59626.9102   18.856   0.052   TESS   TESS
59626.9969   18.642   0.041   TESS   TESS
59627.0838   18.713   0.045   TESS   TESS
59627.1705   19.025   0.058   TESS   TESS
59627.2609   18.839   0.048   TESS   TESS
59627.3477   18.782   0.048   TESS   TESS
59627.4345   18.756   0.045   TESS   TESS
59627.5247   18.808   0.047   TESS   TESS
59627.6116   18.777   0.047   TESS   TESS
59627.6983   18.814   0.047   TESS   TESS
59627.7852   18.556   0.038   TESS   TESS
59627.8719   18.839   0.047   TESS   TESS
59627.9622   18.749   0.043   TESS   TESS
59628.0491   18.831   0.049   TESS   TESS
59628.1359   18.727   0.042   TESS   TESS
59628.2227   18.703   0.043   TESS   TESS
59628.3095   18.650   0.039   TESS   TESS
59628.3997   18.664   0.040   TESS   TESS
59628.4865   19.031   0.058   TESS   TESS
59628.5733   18.606   0.038   TESS   TESS
59628.6601   18.770   0.046   TESS   TESS
59628.7469   18.661   0.040   TESS   TESS
59628.8372   18.634   0.039   TESS   TESS
59628.9206   18.720   0.046   TESS   TESS
59629.0108   18.412   0.032   TESS   TESS
59629.0976   18.550   0.037   TESS   TESS
59629.1844   18.639   0.039   TESS   TESS
59629.2747   18.417   0.032   TESS   TESS
59629.3615   18.408   0.033   TESS   TESS
59629.4483   18.440   0.032   TESS   TESS
59629.5386   18.487   0.034   TESS   TESS
59629.6254   18.411   0.033   TESS   TESS
59629.7122   18.276   0.028   TESS   TESS
59629.7990   18.449   0.034   TESS   TESS
59629.8858   18.397   0.031   TESS   TESS
59629.9761   18.374   0.030   TESS   TESS
59630.0629   18.429   0.033   TESS   TESS
59630.1497   18.415   0.032   TESS   TESS
59630.2365   18.309   0.030   TESS   TESS
59630.3233   18.371   0.030   TESS   TESS
59630.4136   18.212   0.026   TESS   TESS
59630.5004   18.247   0.028   TESS   TESS
59630.5872   18.324   0.029   TESS   TESS
59630.6740   18.088   0.024   TESS   TESS
59630.7608   18.112   0.024   TESS   TESS
59630.8511   18.226   0.027   TESS   TESS
59630.9379   18.082   0.024   TESS   TESS
59631.0247   18.250   0.027   TESS   TESS
59631.1115   18.071   0.024   TESS   TESS
59631.1983   18.083   0.023   TESS   TESS
59631.2886   18.038   0.022   TESS   TESS
59631.3754   17.877   0.020   TESS   TESS
59631.4622   17.937   0.020   TESS   TESS
59631.5490   18.067   0.024   TESS   TESS
59631.6359   18.056   0.023   TESS   TESS
59631.7261   17.926   0.020   TESS   TESS
59631.8129   17.973   0.022   TESS   TESS
59631.8997   17.849   0.019   TESS   TESS
59631.9865   17.868   0.020   TESS   TESS
59632.0733   17.851   0.019   TESS   TESS
59632.1602   17.993   0.022   TESS   TESS
59632.2514   17.852   0.020   TESS   TESS
59632.3349   17.815   0.019   TESS   TESS
59632.4240   17.829   0.019   TESS   TESS
59632.5108   17.709   0.017   TESS   TESS
59632.6011   17.817   0.018   TESS   TESS
59632.6879   18.018   0.023   TESS   TESS
59632.7718   17.900   0.020   TESS   TESS
59632.8616   17.904   0.021   TESS   TESS
59632.9483   17.803   0.018   TESS   TESS
59633.0386   17.870   0.019   TESS   TESS
59633.1254   17.821   0.019   TESS   TESS
59633.2122   17.733   0.017   TESS   TESS
59633.2970   17.805   0.021   TESS   TESS
59633.3858   17.664   0.016   TESS   TESS
59633.4750   17.808   0.019   TESS   TESS
59633.5629   17.788   0.018   TESS   TESS
59633.6497   17.691   0.016   TESS   TESS
59633.7365   17.783   0.018   TESS   TESS
59633.8233   17.794   0.018   TESS   TESS
59633.9136   17.719   0.017   TESS   TESS
59634.0108   17.725   0.017   TESS   TESS
59634.1011   17.755   0.017   TESS   TESS
59634.1879   17.820   0.019   TESS   TESS
59634.2747   17.817   0.018   TESS   TESS
59634.3615   17.793   0.018   TESS   TESS
59634.4483   17.787   0.018   TESS   TESS
59634.5386   17.809   0.018   TESS   TESS
59634.6254   17.796   0.019   TESS   TESS
59634.7122   17.805   0.018   TESS   TESS
59634.7990   17.804   0.019   TESS   TESS
59634.8859   17.693   0.016   TESS   TESS
59634.9761   17.754   0.017   TESS   TESS
59635.0629   17.663   0.016   TESS   TESS
59635.1497   17.855   0.019   TESS   TESS
59635.2365   17.838   0.019   TESS   TESS
59635.3233   17.709   0.016   TESS   TESS
59635.4101   17.825   0.019   TESS   TESS
59635.4692   17.793   0.029   TESS   TESS
59640.0317   17.523   0.028   TESS   TESS
59640.3237   17.617   0.030   TESS   TESS
59640.4103   17.613   0.030   TESS   TESS
59640.4970   17.528   0.026   TESS   TESS
59640.5877   17.594   0.027   TESS   TESS
59640.6743   17.589   0.026   TESS   TESS
59640.7609   17.600   0.025   TESS   TESS
59640.8481   17.614   0.026   TESS   TESS
59640.9349   17.588   0.023   TESS   TESS
59641.0248   17.642   0.023   TESS   TESS
59641.1114   17.625   0.024   TESS   TESS
59641.1984   17.548   0.021   TESS   TESS
59641.2852   17.572   0.023   TESS   TESS
59641.3723   17.654   0.023   TESS   TESS
59641.4622   17.618   0.021   TESS   TESS
59641.5491   17.625   0.022   TESS   TESS
59641.6362   17.583   0.020   TESS   TESS
59641.7262   17.609   0.020   TESS   TESS
59641.8130   17.667   0.022   TESS   TESS
59641.9000   17.653   0.020   TESS   TESS
59641.9866   17.574   0.019   TESS   TESS
59642.0733   17.571   0.018   TESS   TESS
59642.1636   17.533   0.018   TESS   TESS
59642.2505   17.566   0.019   TESS   TESS
59642.3373   17.613   0.019   TESS   TESS
59642.4241   17.570   0.019   TESS   TESS
59642.5109   17.602   0.018   TESS   TESS
59642.6012   17.578   0.018   TESS   TESS
59642.6880   17.559   0.018   TESS   TESS
59642.7747   17.610   0.018   TESS   TESS
59642.8617   17.593   0.018   TESS   TESS
59642.9484   17.560   0.017   TESS   TESS
59643.0386   17.601   0.017   TESS   TESS
59643.1255   17.653   0.019   TESS   TESS
59643.2122   17.607   0.017   TESS   TESS
59643.2990   17.633   0.019   TESS   TESS
59643.3859   17.577   0.017   TESS   TESS
59643.4759   17.587   0.017   TESS   TESS
59643.5629   17.661   0.019   TESS   TESS
59643.6498   17.591   0.017   TESS   TESS
59643.7365   17.634   0.018   TESS   TESS
59643.8234   17.612   0.017   TESS   TESS
59643.9137   17.609   0.017   TESS   TESS
59644.0004   17.594   0.017   TESS   TESS
59644.0873   17.605   0.017   TESS   TESS
59644.1740   17.596   0.017   TESS   TESS
59644.2609   17.624   0.017   TESS   TESS
59644.3512   17.608   0.016   TESS   TESS
59644.4379   17.652   0.018   TESS   TESS
59644.5248   17.615   0.016   TESS   TESS
59644.6116   17.658   0.018   TESS   TESS
59644.6984   17.630   0.016   TESS   TESS
59644.7886   17.647   0.017   TESS   TESS
59644.8754   17.655   0.018   TESS   TESS
59644.9622   17.611   0.016   TESS   TESS
59645.0490   17.616   0.017   TESS   TESS
59645.1358   17.631   0.016   TESS   TESS
59645.2227   17.660   0.018   TESS   TESS
59645.3095   17.663   0.017   TESS   TESS
59645.3997   17.667   0.017   TESS   TESS
59645.4865   17.633   0.017   TESS   TESS
59645.5733   17.668   0.017   TESS   TESS
59645.6601   17.662   0.018   TESS   TESS
59645.7469   17.676   0.017   TESS   TESS
59645.8372   17.671   0.017   TESS   TESS
59645.9240   17.673   0.018   TESS   TESS
59646.0108   17.685   0.017   TESS   TESS
59646.0976   17.648   0.017   TESS   TESS
59646.1845   17.641   0.017   TESS   TESS
59646.2747   17.646   0.017   TESS   TESS
59646.3615   17.675   0.018   TESS   TESS
59646.4483   17.659   0.017   TESS   TESS
59646.5351   17.643   0.017   TESS   TESS
59646.6219   17.697   0.017   TESS   TESS
59646.7122   17.704   0.018   TESS   TESS
59646.7990   17.679   0.018   TESS   TESS
59646.8858   17.692   0.017   TESS   TESS
59646.9726   17.717   0.019   TESS   TESS
59647.0594   17.702   0.018   TESS   TESS
59647.1497   17.657   0.017   TESS   TESS
59647.2365   17.711   0.018   TESS   TESS
59647.3234   17.697   0.017   TESS   TESS
59647.4101   17.705   0.018   TESS   TESS
59647.4970   17.661   0.017   TESS   TESS
59647.5872   17.659   0.017   TESS   TESS
59647.6740   17.671   0.018   TESS   TESS
59647.7608   17.718   0.018   TESS   TESS
59647.8476   17.693   0.018   TESS   TESS
59647.9344   17.684   0.017   TESS   TESS
59648.0212   17.709   0.018   TESS   TESS
59648.1081   17.739   0.018   TESS   TESS
59648.1983   17.722   0.018   TESS   TESS
59648.2851   17.720   0.019   TESS   TESS
59648.3720   17.676   0.017   TESS   TESS
59648.4587   17.689   0.018   TESS   TESS
59648.5455   17.705   0.018   TESS   TESS
59648.6358   17.706   0.018   TESS   TESS
59648.7226   17.681   0.018   TESS   TESS
59648.8094   17.715   0.018   TESS   TESS
59648.8962   17.668   0.018   TESS   TESS
59648.9831   17.697   0.018   TESS   TESS
59649.0699   17.678   0.018   TESS   TESS
59649.1567   17.726   0.018   TESS   TESS
59649.2469   17.737   0.018   TESS   TESS
59649.3338   17.691   0.018   TESS   TESS
59649.4205   17.722   0.018   TESS   TESS
59649.5073   17.694   0.018   TESS   TESS
59649.5941   17.746   0.018   TESS   TESS
59649.6844   17.745   0.018   TESS   TESS
59649.7712   17.758   0.019   TESS   TESS
59649.8580   17.750   0.018   TESS   TESS
59649.9240   17.695   0.026   TESS   TESS
59650.9543   17.746   0.035   TESS   TESS
59655.3481   17.787   0.036   TESS   TESS
59655.4347   17.917   0.036   TESS   TESS
59655.5212   17.820   0.033   TESS   TESS
59655.6083   17.894   0.033   TESS   TESS
59655.6984   17.765   0.028   TESS   TESS
59655.7852   17.769   0.029   TESS   TESS
59655.8723   17.808   0.027   TESS   TESS
59655.9588   17.753   0.026   TESS   TESS
59656.0454   17.846   0.027   TESS   TESS
59656.1322   17.882   0.029   TESS   TESS
59656.2190   17.911   0.029   TESS   TESS
59656.3094   17.832   0.027   TESS   TESS
59656.3963   17.791   0.026   TESS   TESS
59656.4830   17.849   0.026   TESS   TESS
59656.5699   17.808   0.026   TESS   TESS
59656.6567   17.807   0.024   TESS   TESS
59656.7468   17.888   0.026   TESS   TESS
59656.8338   17.848   0.026   TESS   TESS
59656.9206   17.734   0.022   TESS   TESS
59657.0072   17.793   0.023   TESS   TESS
59657.0940   17.808   0.023   TESS   TESS
59657.1807   17.774   0.023   TESS   TESS
59657.2676   17.773   0.022   TESS   TESS
59657.3584   17.758   0.022   TESS   TESS
59657.4448   17.819   0.023   TESS   TESS
59657.5316   17.765   0.021   TESS   TESS
59657.6185   17.812   0.023   TESS   TESS
59657.7052   17.761   0.021   TESS   TESS
59657.7919   17.777   0.022   TESS   TESS
59657.8789   17.811   0.021   TESS   TESS
59657.9691   17.773   0.020   TESS   TESS
59658.0558   17.851   0.023   TESS   TESS
59658.1426   17.771   0.020   TESS   TESS
59658.2294   17.783   0.021   TESS   TESS
59658.3162   17.785   0.020   TESS   TESS
59658.4031   17.793   0.021   TESS   TESS
59658.4899   17.793   0.020   TESS   TESS
59658.5801   17.813   0.021   TESS   TESS
59658.6670   17.820   0.021   TESS   TESS
59658.7537   17.804   0.020   TESS   TESS
59658.8406   17.811   0.021   TESS   TESS
59658.9274   17.800   0.020   TESS   TESS
59659.0142   17.800   0.021   TESS   TESS
59659.1010   17.865   0.021   TESS   TESS
59659.1913   17.880   0.021   TESS   TESS
59659.2780   17.845   0.021   TESS   TESS
59659.3648   17.822   0.020   TESS   TESS
59659.4516   17.837   0.021   TESS   TESS
59659.5385   17.863   0.020   TESS   TESS
59659.6252   17.927   0.023   TESS   TESS
59659.7121   17.883   0.021   TESS   TESS
59659.8023   17.910   0.021   TESS   TESS
59659.8891   17.849   0.021   TESS   TESS
59659.9759   17.850   0.020   TESS   TESS
59660.0627   17.868   0.021   TESS   TESS
59660.1495   17.842   0.020   TESS   TESS
59660.2363   17.836   0.021   TESS   TESS
59660.3232   17.885   0.021   TESS   TESS
59660.4134   17.847   0.020   TESS   TESS
59660.5002   17.864   0.021   TESS   TESS
59660.5870   17.835   0.020   TESS   TESS
59660.6738   17.873   0.021   TESS   TESS
59660.7606   17.898   0.021   TESS   TESS
59660.8474   17.862   0.021   TESS   TESS
59660.9343   17.897   0.021   TESS   TESS
59661.0245   17.898   0.021   TESS   TESS
59661.1113   17.907   0.022   TESS   TESS
59661.1981   17.873   0.021   TESS   TESS
59661.2849   17.932   0.023   TESS   TESS
59661.3717   17.912   0.021   TESS   TESS
59661.4586   17.885   0.022   TESS   TESS
59661.5453   17.913   0.021   TESS   TESS
59661.6356   17.918   0.021   TESS   TESS
59661.7224   17.891   0.022   TESS   TESS
59661.8092   17.921   0.021   TESS   TESS
59661.8960   17.829   0.020   TESS   TESS
59661.9829   17.949   0.022   TESS   TESS
59662.0696   17.916   0.022   TESS   TESS
59662.1564   17.849   0.020   TESS   TESS
59662.2432   17.895   0.022   TESS   TESS
59662.3301   17.894   0.021   TESS   TESS
59662.4203   17.865   0.020   TESS   TESS
59662.5071   17.855   0.021   TESS   TESS
59662.5939   17.944   0.022   TESS   TESS
59662.6807   17.928   0.022   TESS   TESS
59662.7675   17.949   0.022   TESS   TESS
59662.8543   17.898   0.022   TESS   TESS
59662.9411   17.940   0.022   TESS   TESS
59663.0314   17.907   0.021   TESS   TESS
59663.1182   17.924   0.022   TESS   TESS
59663.2050   17.979   0.023   TESS   TESS
59663.2918   17.929   0.022   TESS   TESS
59663.3786   17.907   0.021   TESS   TESS
59663.4654   18.001   0.024   TESS   TESS
59663.5522   17.981   0.023   TESS   TESS
59663.6390   17.936   0.023   TESS   TESS
59663.7258   17.953   0.022   TESS   TESS
59663.7918   17.965   0.033   TESS   TESS
60367.2367   18.500   0.039   TESS   TESS
60367.3211   18.454   0.037   TESS   TESS
60367.4056   18.842   0.053   TESS   TESS
60367.4901   18.649   0.044   TESS   TESS
60367.5758   18.658   0.045   TESS   TESS
60367.6614   18.564   0.041   TESS   TESS
60367.7471   18.623   0.043   TESS   TESS
60367.8316   18.411   0.036   TESS   TESS
60367.9160   18.531   0.040   TESS   TESS
60368.0005   18.500   0.039   TESS   TESS
60368.0847   19.132   0.069   TESS   TESS
60368.1701   18.908   0.056   TESS   TESS
60368.2558   18.597   0.051   TESS   TESS
60368.3416   18.500   0.047   TESS   TESS
60368.4275   18.572   0.050   TESS   TESS
60368.5131   18.658   0.054   TESS   TESS
60368.5987   18.477   0.053   TESS   TESS
60368.6845   18.508   0.055   TESS   TESS
60368.7691   18.831   0.074   TESS   TESS
60368.8534   18.874   0.077   TESS   TESS
60368.9378   18.649   0.062   TESS   TESS
60369.0222   18.418   0.050   TESS   TESS
60369.1079   18.447   0.059   TESS   TESS
60369.1936   18.234   0.049   TESS   TESS
60369.2791   18.316   0.052   TESS   TESS
60369.3648   18.454   0.067   TESS   TESS
60369.4506   18.760   0.089   TESS   TESS
60369.5362   18.676   0.082   TESS   TESS
60369.6220   18.432   0.066   TESS   TESS
60369.7064   18.329   0.066   TESS   TESS
60369.7910   18.376   0.069   TESS   TESS
60369.8753   18.356   0.068   TESS   TESS
60369.9595   18.175   0.057   TESS   TESS
60370.0449   18.539   0.088   TESS   TESS
60370.1118   18.296   0.116   TESS   TESS
60373.8402   18.322   0.092   TESS   TESS
60373.9244   18.403   0.099   TESS   TESS
60374.0078   18.721   0.133   TESS   TESS
60374.0932   18.831   0.147   TESS   TESS
60374.1770   18.477   0.106   TESS   TESS
60374.2612   18.676   0.128   TESS   TESS
60374.3516   18.469   0.098   TESS   TESS
60374.4361   18.469   0.098   TESS   TESS
60374.5219   18.454   0.089   TESS   TESS
60374.6074   18.462   0.090   TESS   TESS
60374.6911   18.614   0.095   TESS   TESS
60374.7779   18.790   0.111   TESS   TESS
60374.8627   18.322   0.072   TESS   TESS
60374.9452   18.811   0.114   TESS   TESS
60375.0291   18.515   0.087   TESS   TESS
60375.1133   18.564   0.082   TESS   TESS
60375.2033   18.564   0.090   TESS   TESS
60375.2882   18.492   0.077   TESS   TESS
60375.3732   18.863   0.108   TESS   TESS
60375.4584   19.118   0.123   TESS   TESS
60375.5420   18.750   0.088   TESS   TESS
60375.6305   18.703   0.084   TESS   TESS
60375.7141   18.547   0.073   TESS   TESS
60375.7985   18.515   0.071   TESS   TESS
60375.8842   18.721   0.086   TESS   TESS
60375.9700   18.685   0.074   TESS   TESS
60376.0550   18.874   0.088   TESS   TESS
60376.1388   18.721   0.086   TESS   TESS
60376.2245   19.014   0.100   TESS   TESS
60376.3100   18.614   0.069   TESS   TESS
60376.3970   18.631   0.070   TESS   TESS
60376.4817   18.418   0.050   TESS   TESS
60376.5660   18.631   0.070   TESS   TESS
60376.6504   18.760   0.069   TESS   TESS
60376.7337   18.874   0.077   TESS   TESS
60376.8188   18.780   0.070   TESS   TESS
60376.9046   18.676   0.064   TESS   TESS
60376.9917   18.694   0.065   TESS   TESS
60377.0776   18.640   0.062   TESS   TESS
60377.1647   18.703   0.056   TESS   TESS
60377.2499   18.640   0.062   TESS   TESS
60377.3344   19.064   0.091   TESS   TESS
60377.4237   18.811   0.062   TESS   TESS
60377.5069   18.694   0.056   TESS   TESS
60377.5887   18.564   0.049   TESS   TESS
60377.6779   18.721   0.057   TESS   TESS
60377.7626   18.770   0.060   TESS   TESS
60377.8479   18.977   0.072   TESS   TESS
60377.9362   18.800   0.051   TESS   TESS
60378.0183   19.548   0.102   TESS   TESS
60378.1035   19.118   0.068   TESS   TESS
60378.1882   18.760   0.049   TESS   TESS
60378.2724   18.811   0.052   TESS   TESS
60378.3575   18.741   0.048   TESS   TESS
60378.4439   18.831   0.053   TESS   TESS
60378.5244   18.649   0.044   TESS   TESS
60378.6147   18.821   0.052   TESS   TESS
60378.7004   19.078   0.066   TESS   TESS
60378.7853   18.977   0.060   TESS   TESS
60378.8702   18.908   0.056   TESS   TESS
60378.9511   18.942   0.058   TESS   TESS
60379.0384   18.863   0.054   TESS   TESS
60379.1253   18.942   0.058   TESS   TESS
60379.2078   18.831   0.053   TESS   TESS
60379.2949   19.052   0.064   TESS   TESS
60379.3822   19.160   0.071   TESS   TESS
60379.4670   19.145   0.070   TESS   TESS
60379.5501   18.977   0.060   TESS   TESS
60379.6367   18.953   0.059   TESS   TESS
60379.7201   18.676   0.046   TESS   TESS
60379.8051   18.640   0.044   TESS   TESS
60379.8892   18.721   0.048   TESS   TESS
60379.9773   18.800   0.051   TESS   TESS
60380.0619   19.001   0.062   TESS   TESS
60380.1475   18.863   0.054   TESS   TESS
60380.2332   18.908   0.056   TESS   TESS
60380.3177   18.977   0.060   TESS   TESS
60380.4021   18.885   0.055   TESS   TESS
60380.4866   18.685   0.046   TESS   TESS
60380.5711   18.760   0.049   TESS   TESS
60380.6568   18.977   0.060   TESS   TESS
60380.7424   19.312   0.082   TESS   TESS
60380.8281   19.039   0.064   TESS   TESS
60380.8790   18.811   0.114   TESS   TESS
60381.1406   18.821   0.052   TESS   TESS
60381.2250   18.712   0.047   TESS   TESS
60381.3095   18.712   0.047   TESS   TESS
60381.3940   18.977   0.060   TESS   TESS
60381.4785   18.896   0.056   TESS   TESS
60381.5642   18.953   0.059   TESS   TESS
60381.6487   18.821   0.052   TESS   TESS
60381.7331   18.721   0.048   TESS   TESS
60381.8176   18.750   0.049   TESS   TESS
60381.9021   18.703   0.047   TESS   TESS
60381.9878   18.908   0.056   TESS   TESS
60382.0734   18.989   0.061   TESS   TESS
60382.1591   19.026   0.063   TESS   TESS
60382.2435   18.919   0.057   TESS   TESS
60382.3276   18.953   0.059   TESS   TESS
60382.4122   19.052   0.064   TESS   TESS
60382.4968   18.863   0.054   TESS   TESS
60382.5824   18.721   0.057   TESS   TESS
60382.6670   18.874   0.066   TESS   TESS
60382.7515   19.078   0.079   TESS   TESS
60382.8359   19.188   0.088   TESS   TESS
60382.9204   19.174   0.087   TESS   TESS
60383.0060   19.091   0.094   TESS   TESS
60383.0920   18.770   0.070   TESS   TESS
60383.1776   18.919   0.080   TESS   TESS
60383.2618   18.731   0.067   TESS   TESS
60383.3463   19.001   0.086   TESS   TESS
60383.4309   19.052   0.090   TESS   TESS
60383.5154   18.750   0.068   TESS   TESS
60383.6009   18.731   0.067   TESS   TESS
60383.6855   18.484   0.061   TESS   TESS
60383.7701   18.597   0.068   TESS   TESS
60383.8544   19.078   0.106   TESS   TESS
60383.9387   18.821   0.083   TESS   TESS
60384.0244   19.078   0.119   TESS   TESS
60384.1102   19.145   0.126   TESS   TESS
60384.1959   18.614   0.078   TESS   TESS
60384.2801   18.989   0.122   TESS   TESS
60384.3646   18.462   0.075   TESS   TESS
60384.4427   18.614   0.121   TESS   TESS
60388.3273   18.694   0.148   TESS   TESS
60388.4135   18.676   0.146   TESS   TESS
60388.6858   18.447   0.192   TESS   TESS
60388.7983   19.145   0.239   TESS   TESS
60388.8843   19.664   99.99   TESS   TESS
60388.9686   18.919   0.171   TESS   TESS
60389.0527   18.277   0.095   TESS   TESS
60389.1485   18.741   0.155   TESS   TESS
60389.2326   18.349   0.101   TESS   TESS
60389.3154   19.548   0.285   TESS   TESS
60389.4012   18.623   0.104   TESS   TESS
60389.4858   18.462   0.090   TESS   TESS
60389.5730   18.703   0.112   TESS   TESS
60389.6571   18.731   0.106   TESS   TESS
60389.7411   18.853   0.118   TESS   TESS
60389.8271   18.863   0.119   TESS   TESS
60389.9105   18.703   0.093   TESS   TESS
60389.9956   19.118   0.137   TESS   TESS
60390.0787   19.279   0.159   TESS   TESS
60390.1651   18.919   0.114   TESS   TESS
60390.2523   19.064   0.130   TESS   TESS
60390.3347   18.930   0.115   TESS   TESS
60390.4206   18.658   0.090   TESS   TESS
60390.5038   18.800   0.102   TESS   TESS
60390.5918   18.853   0.097   TESS   TESS
60390.6758   19.203   0.133   TESS   TESS
60390.7605   20.023   0.284   TESS   TESS
60390.8509   19.052   0.116   TESS   TESS
60390.9337   19.064   0.104   TESS   TESS
60391.0143   18.750   0.078   TESS   TESS
60391.0990   18.640   0.071   TESS   TESS
60391.1831   18.842   0.085   TESS   TESS
60391.2700   18.821   0.083   TESS   TESS
60391.3539   19.527   0.140   TESS   TESS
60391.4366   19.328   0.133   TESS   TESS
60391.5238   19.233   0.122   TESS   TESS
60391.6092   19.026   0.088   TESS   TESS
60391.6914   19.104   0.095   TESS   TESS
60391.7778   19.104   0.095   TESS   TESS
60391.8610   19.001   0.086   TESS   TESS
60391.9438   19.203   0.089   TESS   TESS
60392.0312   19.700   0.140   TESS   TESS
60392.1173   19.508   0.118   TESS   TESS
60392.2040   19.904   0.170   TESS   TESS
60392.2925   19.823   0.157   TESS   TESS
60392.3773   19.078   0.066   TESS   TESS
60392.4631   19.052   0.064   TESS   TESS
60392.5461   18.780   0.050   TESS   TESS
60392.6312   19.078   0.066   TESS   TESS
60392.7219   19.508   0.098   TESS   TESS
60392.8102   19.379   0.087   TESS   TESS
60392.8945   19.218   0.075   TESS   TESS
60392.9796   19.145   0.070   TESS   TESS
60393.0663   19.118   0.068   TESS   TESS
60393.1515   18.896   0.056   TESS   TESS
60393.2358   18.831   0.053   TESS   TESS
60393.3197   19.508   0.098   TESS   TESS
60393.4042   19.203   0.074   TESS   TESS
60393.4892   19.091   0.067   TESS   TESS
60393.5755   18.989   0.061   TESS   TESS
60393.6611   18.930   0.058   TESS   TESS
60393.7461   18.885   0.055   TESS   TESS
60393.8295   19.039   0.064   TESS   TESS
60393.9149   19.248   0.077   TESS   TESS
60393.9991   19.174   0.072   TESS   TESS
60394.0848   19.279   0.079   TESS   TESS
60394.1692   19.295   0.081   TESS   TESS
60394.2456   19.039   0.064   TESS   TESS

